Rate Region of the Quadratic Gaussian Two-Encoder Source-Coding Problem

We determine the rate region of the quadratic Gaussian two-encoder source-coding problem. This rate region is achieved by a simple architecture that separates the analog and digital aspects of the compression. Furthermore, this architecture requires higher rates to send a Gaussian source than it does to send any other source with the same covariance. Our techniques can also be used to determine the sum rate of some generalizations of this classical problem. Our approach involves coupling the problem to a quadratic Gaussian ``CEO problem.''

==> region.m <==
function region

rho = .9;
d1 = .05;
d2 = .05;

beta = 1 + sqrt(1 + 4*rho^2*d1*d2/(1-rho^2)^2);
sumrate = .5*log2((1-rho^2)*beta/(2*d1*d2));


R1 = 1.001*.5*log2((1-rho^2)/d1):.001:5;

R2d2 = .5*log2(1/d2*(1 - rho^2 + rho^2*exp(-2*log(2)*R1)));
%plot(R1,R2d2);
%hold on;

R2d1 = .5*log2(max(rho^2./(d1*exp(2*log(2)*R1) - 1 + rho^2),1));
%plot(R1,R2d1);

R2sum = sumrate - R1;
%plot(R1,R2sum);

region(1,:) = R2d1;
region(2,:) = R2d2;
region(3,:) = R2sum;

boundary = max(region);

hold on;

plot(R1,boundary,'k');

axis([0 5 0 5]);

print -depsc region.eps

%keyboard


==> thetadepend.m <==
function thetadepend

rho = .9;
d = .001:.001:1;

theta = (sqrt((1-rho^2)^2 + 4*rho^2*d) - (1 - rho^2))./(2*rho*sqrt(d));

plot(d,theta);

xlabel('d1 d2');
ylabel('theta');

print -dfig thetadepend.fig


==> thetaplot.m <==
function thetaplot

%rho = .5;
%d = .5;

rho = .9;
d = .05;

theta = -.99999:.00001:-.999;
theta = [theta -.999:.001:.999];
theta = [theta .999:.00001:.99999];

one = [1 1]';

for i = 1:length(theta),
   D(:,:,i) = [d theta(i)*d; theta(i)*d d];
   dceo(i) = (rho/(1+rho))^2 * one'*D(:,:,i)*one + (rho*(1-rho)/(1+rho));
end

Rcoop = .5 * log2((1-rho^2)./((1-theta.^2)*d^2));

Rsum = .5*log2(rho./dceo) - log2(1 - .5*(1./dceo - 1/rho)*(1-rho));

plot(theta,Rcoop);
hold on;
plot(theta,Rsum,'--');

legend('Rcoop','Rsum');

axis([-1 1 2 10]);

beta = 1 + sqrt(1 + 4*rho^2*d^2/(1-rho^2)^2);

thetastar = sqrt(1 - 2/beta);
Rstar = .5*log2((1-rho^2)*beta/(2*d^2));

plot(thetastar,Rstar,'o');

print -deps thetaplot.eps

